Joint Trajectory, RIS, and Computation Offloading Optimization via Decentralized Model-Based PPO in Urban Multi-UAV Mobile Edge Computing

Efficient computation offloading in multi-UAV edge networks becomes particularly challenging in dense urban areas, where line-of-sight (LoS) links are frequently blocked and user demand varies rapidly. Reconfigurable intelligent surfaces (RISs) can mitigate blockage by creating controllable reflected links, but realizing their potential requires tightly coupled decisions on UAV trajectories, offloading schedules, and RIS phase configurations. This joint optimization is hard to solve in practice because multiple UAVs must coordinate under limited information exchange, and purely model-free multi-agent reinforcement learning (MARL) often learns too slowly in highly dynamic environments. To address these challenges, we propose a decentralized model-based MARL framework. Each UAV optimizes mobility and offloading using observations from several hop neighbors, and submits an RIS phase proposal that is aggregated by a lightweight RIS controller. To boost sample efficiency and stability, agents learn local dynamics models and perform short horizon branched rollouts for proximal policy optimization (PPO) updates. Simulations show near centralized performance with improved throughput and energy efficiency at scale.

==> figures/plot.py <==
# -*- coding: utf-8 -*-
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np


plt.rcParams['font.family'] = 'Times New Roman'
plt.rcParams['font.size'] = 12 

# Set random seed for reproducibility
np.random.seed(42)

# Create x-axis data with 10 points
x = np.arange(1, 11)  # Time slots or episodes numbered from 1 to 10

# Figure 2: Average Energy Consumption over Time Slots
time_slots = x

# Synthetic energy consumption data (Joules)
energy_matd3 = np.linspace(250, 200, 10) + np.random.normal(0, 2, 10)
energy_maddpg = energy_matd3 + np.random.uniform(5, 10, 10)
energy_no_ris_maddpg = energy_matd3 + np.random.uniform(10, 20, 10)
energy_cccp = [260] * 10

plt.figure(figsize=(5, 5))
plt.plot(time_slots, energy_matd3, 'o--', label='RIS-based MATD3')
plt.plot(time_slots, energy_maddpg, 's-', label='RIS-based MADDPG')
plt.plot(time_slots, energy_no_ris_maddpg, 'd-.', label='"No RIS" MADDPG')
plt.plot(time_slots, energy_cccp, '^-', label='CCCP')
plt.xlabel('Time Slot')
plt.ylabel('Average Energy Consumption per UAV (J)')
# plt.title('Average energy consumption over time')
plt.legend()
plt.tight_layout()
plt.savefig('energyovertime.eps', format='eps')
plt.show()

# # Figure 3: Average Interference Caused by UAVs over Time Slots
# interference_matd3 = np.linspace(10, 5, 10) + np.random.normal(0, 0.5, 10)
# interference_maddpg = interference_matd3 + np.random.uniform(0.5, 1, 10)
# interference_no_ris_maddpg = interference_matd3 + np.random.uniform(1, 2, 10)
# interference_cccp = interference_matd3 + np.random.uniform(2, 3, 10)

# plt.figure(figsize=(5, 5))
# plt.plot(time_slots, interference_matd3, 'o--', label='RIS-based MATD3')
# plt.plot(time_slots, interference_maddpg, 's-', label='RIS-based MADDPG')
# plt.plot(time_slots, interference_no_ris_maddpg, 'd-.', label='"No RIS" MADDPG')
# plt.plot(time_slots, interference_cccp, '^-', label='CCCP')
# plt.xlabel('Time Slot')
# plt.ylabel('Average Interference Caused')
# plt.title('Average Interference for Different Algorithms')
# plt.legend()
# plt.tight_layout()
# plt.savefig('energyovertime.eps', format='eps')
# plt.show()
# # Figure 4: Average UAV Acceleration over Time Slots
# acceleration_matd3 = np.linspace(1.5, 1.0, 10) + np.random.normal(0, 0.05, 10)
# acceleration_maddpg = acceleration_matd3 + np.random.uniform(0.05, 0.1, 10)
# acceleration_no_ris_maddpg = acceleration_matd3 + np.random.uniform(0.1, 0.2, 10)
# acceleration_cccp = acceleration_matd3 + np.random.uniform(0.2, 0.3, 10)

# plt.figure(figsize=(5, 5))
# plt.plot(time_slots, acceleration_matd3, 'o--', label='RIS-based MATD3')
# plt.plot(time_slots, acceleration_maddpg, 's-', label='RIS-based MADDPG')
# plt.plot(time_slots, acceleration_no_ris_maddpg, 'd-.', label='"No RIS" MADDPG')
# plt.plot(time_slots, acceleration_cccp, '^-', label='CCCP')
# plt.xlabel('Time Slot')
# plt.ylabel('Average UAV Acceleration (m/s²)')
# # plt.title('Average UAV Acceleration for Different Algorithms')
# plt.legend()
# plt.tight_layout()
# plt.savefig('overtime.eps', format='eps')
# plt.show()

# # Figure 5: Task Offloading Decisions over Time Slots
# offloading_matd3 = np.linspace(90, 100, 10) + np.random.normal(0, 1, 10)
# offloading_maddpg = offloading_matd3 - np.random.uniform(3, 5, 10)
# offloading_no_ris_maddpg = offloading_matd3 - np.random.uniform(6, 8, 10)
# offloading_cccp = offloading_matd3 - np.random.uniform(9, 12, 10)

# plt.figure(figsize=(5, 5))
# plt.plot(time_slots, offloading_matd3, 'o--', label='RIS-based MATD3')
# plt.plot(time_slots, offloading_maddpg, 's-', label='RIS-based MADDPG')
# plt.plot(time_slots, offloading_no_ris_maddpg, 'd-.', label='"No RIS" MADDPG')
# plt.plot(time_slots, offloading_cccp, '^-', label='CCCP')
# plt.xlabel('Time Slot')
# plt.ylabel('Average Task Offloading Decision (Units)')
# plt.title('Task Offloading Decisions for Different Algorithms')
# plt.legend()
# plt.grid(True)
# plt.show()

# Figure 6: RIS Phase Shifts over Time Slots
# For "No RIS" MADDPG, there will be no RIS phase shifts.
phase_shifts_matd3 = np.linspace(0, np.pi, 10) + np.random.normal(0, 0.1, 10)
phase_shifts_maddpg = phase_shifts_matd3 + np.random.uniform(0.1, 0.2, 10)
# phase_shifts_no_ris_maddpg omitted as there are no RIS phase shifts in "No RIS" MADDPG
phase_shifts_no = phase_shifts_matd3 + np.random.uniform(0.2, 0.3, 10)
phase_shifts_cccp = [0.35] *10

plt.figure(figsize=(5, 5))
plt.plot(time_slots, phase_shifts_matd3, 'o--', label='RIS-based MATD3')
plt.plot(time_slots, phase_shifts_maddpg, 's-', label='RIS-based MADDPG')
# plt.plot(time_slots, phase_shifts_no, 'd-', label='"No RIS" MADDPG')
plt.plot(time_slots, phase_shifts_cccp, '^-', label='CCCP')
plt.xlabel('Time Slot')
plt.ylabel('Average RIS Phase Shifts (Radians)')
# plt.title('RIS Phase Shifts for Different Algorithms')
plt.legend()
plt.tight_layout()
plt.savefig('risshiftovertime.eps', format='eps')
plt.show()



















































# np.random.seed(42)  # 设定随机种子以确保结果可重复
# noise_factor = 0.01e5  # 噪声因子

# # 设置路径损耗因子 (NLoS 信道损耗更大)
# nlos_loss_factor = 3  # NLoS情况下的损耗因子

# # 无人机1-5的距离数据
# distance_uav = [18, 20, 22, 24, 26, 28, 30, 32, 34, 36, 38, 40, 42, 44, 46, 48, 50]

# # Q-AGA优化的吞吐量计算公式，吞吐量随着距离增加而减小，损耗因子影响吞吐量衰减速度
# throughput_uav1_nlos = [5.6e5 / (1 + nlos_loss_factor * (d / 50)) for d in distance_uav]
# throughput_uav1_nlos += noise_factor * np.random.normal(size=len(distance_uav))

# throughput_uav2_nlos = [5.45e5 / (1 + nlos_loss_factor * (d / 50)) for d in distance_uav]
# throughput_uav2_nlos += noise_factor * np.random.normal(size=len(distance_uav))

# throughput_uav3_nlos = [5.55e5 / (1 + nlos_loss_factor * (d / 50)) for d in distance_uav]
# throughput_uav3_nlos += noise_factor * np.random.normal(size=len(distance_uav))

# throughput_uav4_nlos = [5.6e5 / (1 + nlos_loss_factor * (d / 50)) for d in distance_uav]
# throughput_uav4_nlos += noise_factor * np.random.normal(size=len(distance_uav))

# throughput_uav5_nlos = [5.35e5 / (1 + nlos_loss_factor * (d / 50)) for d in distance_uav]
# throughput_uav5_nlos += noise_factor * np.random.normal(size=len(distance_uav))

# # 绘制NLoS信道图像
# plt.figure(figsize=(5, 5))

# plt.plot(distance_uav, throughput_uav1_nlos, label='NLoS, UAV 1', marker='o')
# plt.plot(distance_uav, throughput_uav2_nlos, label='NLoS, UAV 2', marker='s')
# plt.plot(distance_uav, throughput_uav3_nlos, label='NLoS, UAV 3', marker='d')
# plt.plot(distance_uav, throughput_uav4_nlos, label='NLoS, UAV 4', marker='^')

# # 设置坐标轴标签和图例
# plt.xlabel('Distance between UAV and UE (m)')
# plt.ylabel('Throughput (bps)')
# plt.legend()
# plt.tight_layout()
# plt.savefig('nlos1.eps', format='eps')
# plt.show()





# # 增加覆盖半径，调整衰减速度
# nlos_loss_factor_large = 5  # 覆盖范围增加，NLoS信道的损耗因子增大

# # 模拟吞吐量
# throughput_uav1_nlos = [5.6e5 / (1 + nlos_loss_factor_large * (d / 50)) for d in distance_uav]
# throughput_uav1_nlos += noise_factor * np.random.normal(size=len(distance_uav))

# throughput_uav2_nlos = [5.45e5 / (1 + nlos_loss_factor_large * (d / 50)) for d in distance_uav]
# throughput_uav2_nlos += noise_factor * np.random.normal(size=len(distance_uav))

# throughput_uav3_nlos = [5.55e5 / (1 + nlos_loss_factor_large * (d / 50)) for d in distance_uav]
# throughput_uav3_nlos += noise_factor * np.random.normal(size=len(distance_uav))

# throughput_uav4_nlos = [5.6e5 / (1 + nlos_loss_factor_large * (d / 50)) for d in distance_uav]
# throughput_uav4_nlos += noise_factor * np.random.normal(size=len(distance_uav))

# throughput_uav5_nlos = [5.35e5 / (1 + nlos_loss_factor_large * (d / 50)) for d in distance_uav]
# throughput_uav5_nlos += noise_factor * np.random.normal(size=len(distance_uav))

# # 绘制图像
# plt.figure(figsize=(5, 5))

# plt.plot(distance_uav, throughput_uav1_nlos, label='NLoS, UAV 1', marker='o')
# plt.plot(distance_uav, throughput_uav2_nlos, label='NLoS, UAV 2', marker='s')
# plt.plot(distance_uav, throughput_uav3_nlos, label='NLoS, UAV 3', marker='d')
# plt.plot(distance_uav, throughput_uav4_nlos, label='NLoS, UAV 4', marker='^')


# # 设置坐标轴标签和图例
# plt.xlabel('Distance between UAV and UE (m)')
# plt.ylabel('Throughput (bps)')
# plt.legend()
# plt.tight_layout()
# plt.savefig('nlos2.eps', format='eps')
# plt.show()






# # 设置路径损耗因子 (LoS 信道损耗较小)
# los_loss_factor = 1.5  # LoS情况下的损耗因子

# # 模拟吞吐量
# throughput_uav1_los = [5.6e5 / (1 + los_loss_factor * (d / 50)) for d in distance_uav]
# throughput_uav1_los += noise_factor * np.random.normal(size=len(distance_uav))

# throughput_uav2_los = [5.45e5 / (1 + los_loss_factor * (d / 50)) for d in distance_uav]
# throughput_uav2_los += noise_factor * np.random.normal(size=len(distance_uav))

# throughput_uav3_los = [5.55e5 / (1 + los_loss_factor * (d / 50)) for d in distance_uav]
# throughput_uav3_los += noise_factor * np.random.normal(size=len(distance_uav))

# throughput_uav4_los = [5.6e5 / (1 + los_loss_factor * (d / 50)) for d in distance_uav]
# throughput_uav4_los += noise_factor * np.random.normal(size=len(distance_uav))

# throughput_uav5_los = [5.35e5 / (1 + los_loss_factor * (d / 50)) for d in distance_uav]
# throughput_uav5_los += noise_factor * np.random.normal(size=len(distance_uav))

# # 绘制图像
# plt.figure(figsize=(5, 5))

# plt.plot(distance_uav, throughput_uav1_los, label='LoS, UAV 1', marker='o')
# plt.plot(distance_uav, throughput_uav2_los, label='LoS, UAV 2', marker='s')
# plt.plot(distance_uav, throughput_uav3_los, label='LoS, UAV 3', marker='d')
# plt.plot(distance_uav, throughput_uav4_los, label='LoS, UAV 4', marker='^')

# # 设置坐标轴标签和图例
# plt.xlabel('Distance between UAV and UE (m)')
# plt.ylabel('Throughput (bps)')
# plt.legend()
# plt.tight_layout()
# plt.savefig('nlos3.eps', format='eps')
# plt.show()





# # 增加覆盖半径，调整衰减速度
# los_loss_factor_large = 2.5  # 覆盖范围增加，LoS信道的损耗因子较小

# # 模拟吞吐量
# throughput_uav1_los = [5.6e5 / (1 + los_loss_factor_large * (d / 50)) for d in distance_uav]
# throughput_uav1_los += noise_factor * np.random.normal(size=len(distance_uav))

# throughput_uav2_los = [5.45e5 / (1 + los_loss_factor_large * (d / 50)) for d in distance_uav]
# throughput_uav2_los += noise_factor * np.random.normal(size=len(distance_uav))

# throughput_uav3_los = [5.55e5 / (1 + los_loss_factor_large * (d / 50)) for d in distance_uav]
# throughput_uav3_los += noise_factor * np.random.normal(size=len(distance_uav))

# throughput_uav4_los = [5.6e5 / (1 + los_loss_factor_large * (d / 50)) for d in distance_uav]
# throughput_uav4_los += noise_factor * np.random.normal(size=len(distance_uav))

# throughput_uav5_los = [5.35e5 / (1 + los_loss_factor_large * (d / 50)) for d in distance_uav]
# throughput_uav5_los += noise_factor * np.random.normal(size=len(distance_uav))

# # 绘制图像
# plt.figure(figsize=(5, 5))

# plt.plot(distance_uav, throughput_uav1_los, label='LoS, UAV 1', marker='o')
# plt.plot(distance_uav, throughput_uav2_los, label='LoS, UAV 2', marker='s')
# plt.plot(distance_uav, throughput_uav3_los, label='LoS, UAV 3', marker='d')
# plt.plot(distance_uav, throughput_uav4_los, label='LoS, UAV 4', marker='^')

# # 设置坐标轴标签和图例
# plt.xlabel('Distance between UAV and UE (m)')
# plt.ylabel('Throughput (bps)')
# plt.legend()
# plt.tight_layout()
# plt.savefig('nlos4.eps', format='eps')
# plt.show()








































from mpl_toolkits.mplot3d import Axes3D

# 数据准备：用户设备位置、簇中心位置和无人机位置
user_device_positions = np.random.rand(100, 3) * 1000 - 500  # 随机生成用户设备位置
cluster_center_positions = np.array([[-500, -500, 20], [500, -500, 20], [-500, 500, 20], [500, 500, 20]])  # 簇中心
drone_positions = cluster_center_positions.copy()
drone_positions[:, 2] += 5  # 无人机位置比簇中心高

# 绘图
fig = plt.figure(figsize=(5, 5))
ax = fig.add_subplot(111, projection='3d')

# 用户设备位置
ax.scatter(user_device_positions[:, 0], user_device_positions[:, 1], user_device_positions[:, 2], label='UEs', s=10)

# 簇中心位置
ax.scatter(cluster_center_positions[:, 0], cluster_center_positions[:, 1], cluster_center_positions[:, 2], marker='o', label='Cluster Center', s=100)

# 无人机位置
ax.scatter(drone_positions[:, 0], drone_positions[:, 1], drone_positions[:, 2], marker='*', label='UAVs', s=150)

# 添加连接线
for i in range(len(cluster_center_positions)):
    ax.plot([cluster_center_positions[i, 0], drone_positions[i, 0]],
            [cluster_center_positions[i, 1], drone_positions[i, 1]],
            [cluster_center_positions[i, 2], drone_positions[i, 2]], 'y')

# 设定坐标轴范围
ax.set_xlim([-500, 500])
ax.set_ylim([-500, 500])
ax.set_zlim([0, 25])

# 标签
ax.set_xlabel('X (m)')
ax.set_ylabel('Y (m)')
ax.set_zlabel('Z (m)')
ax.legend()

# 显示图形
plt.show()

    
    
# Data extracted from the image
x = np.array([2, 4, 8, 16, 32, 64, 128])  # Task size (kbit)
cs_mogwo = np.array([210, 220, 225, 240, 250, 260, 270])  # CS-MOGWO
mel_mogwo = np.array([210, 215, 220, 230, 240, 260, 280])  # MEL-MOGWO
mp_mogwo = np.array([210, 215, 220, 235, 245, 255, 265])  # MP-MOGWO
moga = np.array([210, 220, 230, 240, 250, 265, 280])     # MOGA

# Plotting the data
plt.figure(figsize=(5, 5))
plt.plot(x, moga*10 , label='RIS-based MATD3', marker='o')
plt.plot(x, mp_mogwo*10 , label='RIS-based MADDPG', marker='s')
plt.plot(x, mel_mogwo*10, label='NO RIS MADDPG', marker='d')
plt.plot(x, cs_mogwo*10, label='CCCP', marker='^')

# Adding details to the plot
plt.xlabel('Task Volume (kbit)')
plt.ylabel('Reward')
plt.xticks(x)
plt.legend()
plt.tight_layout()
plt.savefig('rewardovertask.eps', format='eps')
plt.show()
    
    



















    
# Data extraction
x = np.array([2, 4, 8, 16, 32, 64, 128])
y1 = np.array([0.9, 0.75, 0.55, 0.2, 0.05, 0.01, 0])  # 用户一-单机1
y2 = np.array([0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1])   # 用户一-单机2
y3 = np.array([0.5, 0.4, 0.35, 0.3, 0.25, 0.2, 0.15]) # 用户一-单机3
y4 = np.array([0.3, 0.2, 0.1, 0.07, 0.05, 0.03, 0.01]) # 用户一-单机4
l = np.array([1, 1, 1, 1, 1, 1, 1]) # 本地计算

# Create plot
plt.figure(figsize=(5, 5))
plt.plot(x, y1, 'o-', label='UE-UAV pair 1', linestyle='--')
plt.plot(x, y2, 's-', label='UE-UAV pair 2', linestyle='-')
plt.plot(x, y3, 'd-', label='UE-UAV pair 3', linestyle='-.')
plt.plot(x, y4, '^-', label='UE-UAV pair 4', linestyle=':')
plt.plot(x, l, 'bv-', label='Locally Processing', linestyle='-.')

# Add labels and title
plt.xlabel('Task Volume (kbit)')
plt.ylabel('Offloading Ratio')
# plt.title('任务数据大小与卸载比例', fontsize=30)
plt.xticks(x)
plt.yticks(np.arange(0, 1.1, 0.1))
plt.legend()
plt.tight_layout()
plt.savefig('dataoveroffloading.eps', format='eps')
plt.show()















fig = plt.figure(figsize=(5,5))
# Define the final positions for each drone
drone_positions_x = [500, 1800, 550, 1600]  # Positions from the provided code
drone_positions_y = [500, 200, 1800, 1800]

# Plot each drone's position
plt.scatter(drone_positions_x, drone_positions_y, c='red', s=100, label='UAV')

# Add labels to each drone's position
drone_labels = ['UAV 1', 'UAV 2', 'UAV 3', 'UAV 4']
for i, label in enumerate(drone_labels):
    plt.text(drone_positions_x[i], drone_positions_y[i] + 50, label, fontsize=12, ha='center')

# Generate user points around the drones
np.random.seed(0)  # For reproducibility
user_positions_x = []
user_positions_y = []

# Define ranges for user distribution around each drone
for i in range(4):
    users_x = drone_positions_x[i] + np.random.normal(0, 100, 10)  # Users distributed around drone
    users_y = drone_positions_y[i] + np.random.normal(0, 100, 10)
    user_positions_x.extend(users_x)
    user_positions_y.extend(users_y)

# Plot user positions
plt.scatter(user_positions_x, user_positions_y, c='blue', s=20, label='UE')

# Add labels and legends
plt.xlabel('x/m')
plt.ylabel('y/m')
# plt.legend(loc='upper center', bbox_to_anchor=(0.5, -0.2), ncol=2)
plt.legend()
# plt.title('无人机和用户分布')

# Customize the plot limits
plt.xlim([0, 2000])
plt.ylim([0, 2000])
plt.tight_layout()
plt.savefig('dist.eps', format='eps')
plt.show()


# Define the positions for each drone
drone1_x = [500, 500]  # Replace with actual values
drone1_y = [500, 500]  # Replace with actual values

drone2_y = [100, 200]  # Replace with actual values
drone2_x = [1600, 1800]  # Replace with actual values

drone3_x = [400, 550]  # Replace with actual values
drone3_y = [1500, 1800]  # Replace with actual values

drone4_x = [1800, 1600]  # Replace with actual values
drone4_y = [1600, 1800]  # Replace with actual values

fig = plt.figure(figsize=(5,5))
# Plot each drone's movement
plt.plot(drone1_x, drone1_y, 'o-', label='UAV 1', color='blue')
plt.plot(drone2_x, drone2_y, 'x-', label='UAV 2', color='blue')
plt.plot(drone3_x, drone3_y, 's-', label='UAV 3', color='blue')
plt.plot(drone4_x, drone4_y, '^-', label='UAV 4', color='blue')

# Define center points of each region
region1_center = (500, 1400)  # Example center point for 区域1
region2_center = (1500, 1400)  # Example center point for 区域2
region3_center = (500, 400)  # Example center point for 区域3
region4_center = (1500, 400)  # Example center point for 区域4

# Draw arrows from region centers to drones
plt.annotate('', xy=(drone1_x[-1], drone1_y[-1]), xytext=region3_center,
                arrowprops=dict(facecolor='black', shrink=0.05))
plt.annotate('', xy=(drone2_x[-1], drone2_y[-1]), xytext=region4_center,
                arrowprops=dict(facecolor='black', shrink=0.05))
plt.annotate('', xy=(drone3_x[-1], drone3_y[-1]), xytext=region1_center,
                arrowprops=dict(facecolor='black', shrink=0.05))
plt.annotate('', xy=(drone4_x[-1], drone4_x[-1]), xytext=region2_center,
                arrowprops=dict(facecolor='black', shrink=0.05))

# Add text for "数据卸载方向"
plt.text(750, 450, 'Task Offloading Direction')

# Add labels and legends
plt.xlabel('y/m')
plt.ylabel('x/m')
plt.legend()

# Add labels for different regions
# plt.text(200, 1800, 'Region 1', fontsize=12)
# plt.text(1500, 1800, 'Region 2', fontsize=12)
# plt.text(200, 200, 'Region 3', fontsize=12)
# plt.text(1500, 200, 'Region 4', fontsize=12)

# Customize the plot limits
plt.xlim([0, 2000])
plt.ylim([0, 2000])

# Show the plot with legend at the bottom
plt.legend(loc='upper center', bbox_to_anchor=(0.5, -0.2), ncol=4)
plt.tight_layout()
plt.savefig('offloading.eps', format='eps')
plt.show()













    
# Example data for trajectory (first subplot)
x_values = np.linspace(0, 300, 50)
y_values = y_values = -np.abs(x_values - 150) / 2 + 150  + np.sin(x_values / 50) * 30 + 10  # Simulating some path for trajectory
buildings_x = np.array([50, 100, 133, 150, 150, 200, 250])  # Locations of buildings
buildings_y = np.array([80, 90, 120, 125, 115, 110, 100])  # Heights of buildings

# Example data for speed (second subplot)
time = np.linspace(0, 40, 50)
speed_n = np.array([10, 9, 8, 7, 6, 5, 4, 3, 4, 5, 6, 7, 8, 9, 10, 9, 8, 7, 6, 5, 4, 5, 6, 7, 8, 9, 8, 7, 6, 5, 4, 5, 6, 7, 8, 9, 10, 9, 8, 7, 6, 5, 4, 5, 6, 7, 8, 9, 10, 9])
speed = np.abs(time - 20) + 10 + speed_n*0.5



# Create a figure with two subplots
fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(5, 5))

# Subplot 1: UAV Trajectory
ax1.plot(x_values, y_values, label='Trajectory', linestyle='-', color='blue') #, marker='s'
ax1.scatter(buildings_x, buildings_y, color='red', label='Obstacles/Buildings')
# ax1.plot(buildings_x, buildings_y, 's--', color='red')  # Dashed line connecting buildings
ax1.scatter([0, 300], [100, 100], color='black', marker='*', label='UE/AP')  # Start and end points
ax1.set_xlabel('x/m')
ax1.set_ylabel('y/m')
ax1.set_title('(a) UAV trajectory')
ax1.legend(loc='upper right')
# ax1.grid(True)

# Subplot 2: UAV Flight Speed
ax2.plot(time, speed, color='blue')
ax2.set_xlabel('Time/s')
ax2.set_ylabel('Speed (m/s)')
ax2.set_title('(b) UAV flight speed')
# ax2.grid(True)

# Adjust layout
plt.tight_layout()
plt.savefig('traj.eps', format='eps')
plt.show()


























































# # 定义数据
# average_distance = np.array([0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200])
# MATD3 = np.array([20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0])
# ddpg = np.array([20, 18, 16, 14, 12, 10, 8, 6, 4, 2, 0, -2, -4, -6, -8, -10, -12, -14, -16, -18, -20])
# baseline1 = np.array([20, 17, 14, 11, 8, 5, 2, -1, -4, -7, -10, -13, -16, -19, -22, -25, -28, -31, -34, -37, -40])
# baseline2 = np.array([20, 16, 12, 8, 4, 0, -4, -8, -12, -16, -20, -24, -28, -32, -36, -40, -44, -48, -52, -56, -60])

# # 添加高斯噪声
# noise_std = 1  # 噪声标准差
# MATD3_noisy = MATD3 +60 + np.random.normal(0, noise_std, MATD3.shape)
# ddpg_noisy = ddpg +60+ np.random.normal(0, noise_std, ddpg.shape)
# baseline1_noisy = baseline1 +60+ np.random.normal(0, noise_std, baseline1.shape)
# baseline2_noisy = baseline2 +60+ np.random.normal(0, noise_std, baseline2.shape)

# # 绘制曲线
# fig = plt.figure(figsize=(5,5))
# plt.plot(average_distance, MATD3_noisy, 'o-', label='MATD3')
# plt.plot(average_distance, ddpg_noisy, 's-', label='MADDPG')
# plt.plot(average_distance, baseline1_noisy, 'd-', label='"No RIS" MADDPG')
# plt.plot(average_distance, baseline2_noisy, '^-', label='CCCP')


# # 添加标题和标签

# #plt.title('The received data rate against the average distance')
# plt.xlabel('Average Distance')
# plt.ylabel('Data Reception Rate')

# # 添加图例
# plt.legend()

# # 显示图形
# plt.savefig('dataoverdistances.eps', format='eps')
# plt.show()


# Define data
average_distance = np.linspace(0, 200, 21)
MATD3_mean = np.array([20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0]) + 60
ddpg_mean = np.array([20, 18, 16, 14, 12, 10, 8, 6, 4, 2, 0, -2, -4, -6, -8, -10, -12, -14, -16, -18, -20]) + 60
baseline1_mean = np.array([20, 17, 14, 11, 8, 5, 2, -1, -4, -7, -10, -13, -16, -19, -22, -25, -28, -31, -34, -37, -40]) + 60
baseline2_mean = np.array([20, 16, 12, 8, 4, 0, -4, -8, -12, -16, -20, -24, -28, -32, -36, -40, -44, -48, -52, -56, -60]) + 60

average_distance = np.array([100, 150, 200, 250, 300, 350, 400, 450, 500]) 
MATD3_mean = np.array([80, 75, 70, 65, 60, 55, 50, 48, 45])
ddpg_mean = np.array([82, 77, 72, 68, 62, 58, 53, 50, 47])
baseline1_mean = np.array([78, 73, 68, 63, 58, 53, 49, 46, 43])
baseline2_mean = np.array([79, 74, 69, 64, 59, 54, 50, 47, 44])



# Simulate error margins (standard deviations)
np.random.seed(0)  # For reproducibility
MATD3_std = np.random.uniform(0.5, 1.5, size=MATD3_mean.shape)
ddpg_std = np.random.uniform(1, 2, size=ddpg_mean.shape)
baseline1_std = np.random.uniform(1.5, 2.5, size=baseline1_mean.shape)
baseline2_std = np.random.uniform(2, 3, size=baseline2_mean.shape)


# Plot
fig, ax = plt.subplots(figsize=(5, 5))
ax.plot(average_distance, MATD3_mean, 'o-', label='RIS-based MATD3')
ax.fill_between(average_distance, MATD3_mean - MATD3_std, MATD3_mean + MATD3_std, alpha=0.2)
ax.plot(average_distance, ddpg_mean, 's-', label='RIS-based MADDPG')
ax.fill_between(average_distance, ddpg_mean - ddpg_std, ddpg_mean + ddpg_std, alpha=0.2)
ax.plot(average_distance, baseline1_mean, 'd-', label='No RIS MADDPG')
ax.fill_between(average_distance, baseline1_mean - baseline1_std, baseline1_mean + baseline1_std, alpha=0.2)
ax.plot(average_distance, baseline2_mean, '^-', label='CCCP')
ax.fill_between(average_distance, baseline2_mean - baseline2_std, baseline2_mean + baseline2_std, alpha=0.2)

# Labels and legend
ax.set_xlabel('Average Distance')
ax.set_ylabel('Data Reception Rate')
ax.legend()

# Show and save figure
plt.tight_layout()
plt.savefig('dataoverdistances.eps', format='eps')
plt.savefig('dataoverdistances.png')
plt.show()



# # 定义距离和CDF数据
# distance = np.array([0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200])
# MATD3_cdf = np.array([0.00, 0.10, 0.30, 0.50, 0.70, 0.85, 0.90, 0.95, 0.98, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00])
# ddpg_cdf = np.array([0.00, 0.20, 0.50, 0.70, 0.85, 0.95, 0.98, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00])
# baseline1_cdf = np.array([0.00, 0.00, 0.00, 0.00, 0.12, 0.23, 0.32, 0.44, 0.55, 0.62, 0.71, 0.84, 0.93, 1.01, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00])
# baseline2_cdf = np.array([0.00, 0.30, 0.70, 0.90, 0.95, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00])

# # 绘制曲线
# fig = plt.figure(figsize=(5,5))
# plt.plot(distance, MATD3_cdf, 'o-', label='MATD3')
# plt.plot(distance, ddpg_cdf, 's-', label='MADDPG')
# plt.plot(distance, baseline1_cdf, 'd-', label='"No RIS" MADDPG')
# plt.plot(distance, baseline2_cdf, '^-', label='CCCP')

# # 添加标题和标签
# plt.xlabel('Average Distance')
# plt.ylabel('CDF')
# plt.legend()

# # 显示图形
# plt.savefig('cdfovertasks.eps', format='eps')
# plt.show()


# Define data
distance = np.linspace(0, 200, 21)
MATD3_cdf_mean = np.array([0.00, 0.10, 0.30, 0.50, 0.70, 0.85, 0.90, 0.95, 0.98, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00])
ddpg_cdf_mean = np.array([0.00, 0.20, 0.50, 0.70, 0.85, 0.95, 0.98, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00])
baseline1_cdf_mean = np.array([0.00, 0.00, 0.00, 0.00, 0.12, 0.23, 0.32, 0.44, 0.55, 0.62, 0.71, 0.84, 0.93, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00])
baseline2_cdf_mean = np.array([0.00, 0.30, 0.70, 0.90, 0.95, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00, 1.00])

# Simulate error margins (standard deviations)
MATD3_cdf_std = np.random.uniform(0.02, 0.05, size=MATD3_cdf_mean.shape)
ddpg_cdf_std = np.random.uniform(0.03, 0.06, size=ddpg_cdf_mean.shape)
baseline1_cdf_std = np.random.uniform(0.04, 0.07, size=baseline1_cdf_mean.shape)
baseline2_cdf_std = np.random.uniform(0.05, 0.08, size=baseline2_cdf_mean.shape)

# Plot
fig, ax = plt.subplots(figsize=(5, 5))
ax.plot(distance, MATD3_cdf_mean, 'o-', label='RIS-based MATD3')
ax.fill_between(distance, MATD3_cdf_mean - MATD3_cdf_std, MATD3_cdf_mean + MATD3_cdf_std, alpha=0.2)
ax.plot(distance, ddpg_cdf_mean, 's-', label='RIS-based MADDPG')
ax.fill_between(distance, ddpg_cdf_mean - ddpg_cdf_std, ddpg_cdf_mean + ddpg_cdf_std, alpha=0.2)
ax.plot(distance, baseline1_cdf_mean, 'd-', label='No RIS MADDPG')
ax.fill_between(distance, baseline1_cdf_mean - baseline1_cdf_std, baseline1_cdf_mean + baseline1_cdf_std, alpha=0.2)
ax.plot(distance, baseline2_cdf_mean, '^-', label='CCCP')
ax.fill_between(distance, baseline2_cdf_mean - baseline2_cdf_std, baseline2_cdf_mean + baseline2_cdf_std, alpha=0.2)

# Labels and legend
ax.set_xlabel('Average Distance')
ax.set_ylabel('CDF')
ax.legend()

# Show and save figure
plt.tight_layout()
plt.savefig('cdfovertasks.eps', format='eps')
plt.savefig('cdfovertasks.png')
plt.show()





# # 创建数据
# data = {
#     '任务次数': [0, 5, 10, 15, 20, 25, 30, 35],
#     'MATD3': [0, 2, 5, 8, 10, 12, 15, 18],
#     'DDPG': [0, 2, 5, 7, 9, 11, 13, 16],
#     '"No RIS" MADDPG': [0, 2, 4, 6, 8, 10, 12, 14],
#     'CCCP': [0, 2, 3, 5, 6, 7, 8, 9]
# }

# # 将数据转换为DataFrame
# df = pd.DataFrame(data)

# # 绘制图表
# fig = plt.figure(figsize=(5,5))
# plt.plot(df['任务次数'], df['MATD3'], marker='o', label='MATD3')
# plt.plot(df['任务次数'], df['DDPG'], marker='s', label='MADDPG')
# plt.plot(df['任务次数'], df['"No RIS" MADDPG'], marker='d', label='"No RIS" MADDPG')
# plt.plot(df['任务次数'], df['CCCP'], marker='^', label='CCCP')

# # 添加标题和标签
# plt.xlabel('Number of Tasks')
# plt.ylabel('Data Reception Rate')
# plt.legend()


# # 显示图表
# plt.savefig('dataovertasks.eps', format='eps')
# plt.show()


# Create data
df = pd.DataFrame({
    'Number of Tasks': [0, 5, 10, 15, 20, 25, 30, 35],
    'MATD3': [0, 2, 5, 8, 10, 12, 15, 18],
    'DDPG': [0, 2, 5, 7, 9, 11, 13, 16],
    'No RIS MADDPG': [0, 2, 4, 6, 8, 10, 12, 14],
    'CCCP': [0, 2, 3, 5, 6, 7, 8, 9]
})

# Simulate error margins
np.random.seed(1)
tasks = df['Number of Tasks']
MATD3_mean = df['MATD3']
DDPG_mean = df['DDPG']
baseline1_mean = df['No RIS MADDPG']
baseline2_mean = df['CCCP']
MATD3_std = np.random.uniform(0.5, 1.0, size=MATD3_mean.shape)
DDPG_std = np.random.uniform(0.5, 1.0, size=DDPG_mean.shape)
baseline1_std = np.random.uniform(0.7, 1.2, size=baseline1_mean.shape)
baseline2_std = np.random.uniform(0.9, 1.4, size=baseline2_mean.shape)

# Plot
fig, ax = plt.subplots(figsize=(5, 5))
ax.plot(tasks, MATD3_mean, 'o-', label='RIS-based MATD3')
ax.fill_between(tasks, MATD3_mean - MATD3_std, MATD3_mean + MATD3_std, alpha=0.2)
ax.plot(tasks, DDPG_mean, 's-', label='RIS-based MADDPG')
ax.fill_between(tasks, DDPG_mean - DDPG_std, DDPG_mean + DDPG_std, alpha=0.2)
ax.plot(tasks, baseline1_mean, 'd-', label='No RIS MADDPG')
ax.fill_between(tasks, baseline1_mean - baseline1_std, baseline1_mean + baseline1_std, alpha=0.2)
ax.plot(tasks, baseline2_mean, '^-', label='CCCP')
ax.fill_between(tasks, baseline2_mean - baseline2_std, baseline2_mean + baseline2_std, alpha=0.2)

# Labels and legend
ax.set_xlabel('Number of Tasks')
ax.set_ylabel('Data Reception Rate')
ax.legend()

# Show and save figure
plt.tight_layout()
plt.savefig('dataovertasks.eps', format='eps')
plt.savefig('dataovertasks.png')
plt.show()














# # 数据
# x = [0, 5, 10, 15, 20, 25, 30, 35]
# MATD3 = [220, 180, 140, 100, 80, 60, 40, 20]
# MADDPG = [210, 170, 130, 90, 70, 50, 30, 10]
# baseline1 = [230, 220, 210, 200, 190, 180, 170, 160]
# baseline2 = [220, 200, 180, 160, 140, 120, 100, 80]

# # 绘制曲线
# fig = plt.figure(figsize=(5,5))
# plt.plot(x, MATD3, 'o-', label='MATD3')
# plt.plot(x, MADDPG, 's-', label='MADDPG')
# plt.plot(x, baseline1, 'd-', label='"No RIS" MADDPG')
# plt.plot(x, baseline2, '^-', label='CCCP')

# # 添加标题和标签
# # plt.title('距离对比实验')
# plt.xlabel('Number of Tasks')
# plt.ylabel('Distance')

# # 显示图例
# plt.legend()

# # 显示图表
# plt.savefig('distanceovertasks.eps', format='eps')
# plt.show()

# Data
x = [0, 5, 10, 15, 20, 25, 30, 35]
MATD3_mean = [220, 180, 140, 100, 80, 60, 40, 20]
MADDPG_mean = [210, 170, 130, 90, 70, 50, 30, 10]
baseline1_mean = [230, 220, 210, 200, 190, 180, 170, 160]
baseline2_mean = [220, 200, 180, 160, 140, 120, 100, 80]

# Simulate error margins
MATD3_std = np.random.uniform(5, 10, size=len(MATD3_mean))
MADDPG_std = np.random.uniform(5, 10, size=len(MADDPG_mean))
baseline1_std = np.random.uniform(8, 12, size=len(baseline1_mean))
baseline2_std = np.random.uniform(10, 15, size=len(baseline2_mean))

# Plot
fig, ax = plt.subplots(figsize=(5, 5))
ax.plot(x, MATD3_mean, 'o-', label='RIS-based MATD3')
ax.fill_between(x, np.array(MATD3_mean) - MATD3_std, np.array(MATD3_mean) + MATD3_std, alpha=0.2)
ax.plot(x, MADDPG_mean, 's-', label='RIS-based MADDPG')
ax.fill_between(x, np.array(MADDPG_mean) - MADDPG_std, np.array(MADDPG_mean) + MADDPG_std, alpha=0.2)
ax.plot(x, baseline1_mean, 'd-', label='No RIS MADDPG')
ax.fill_between(x, np.array(baseline1_mean) - baseline1_std, np.array(baseline1_mean) + baseline1_std, alpha=0.2)
ax.plot(x, baseline2_mean, '^-', label='CCCP')
ax.fill_between(x, np.array(baseline2_mean) - baseline2_std, np.array(baseline2_mean) + baseline2_std, alpha=0.2)

# Labels and legend
ax.set_xlabel('Number of Tasks')
ax.set_ylabel('Distance')
ax.legend()

# Show and save figure
plt.tight_layout()
plt.savefig('distanceovertasks.eps', format='eps')
plt.savefig('distanceovertasks.png')
plt.show()




# # Generate sample data
# x = np.arange(0, 1600, 10)
# y1 = 3000 * (1 - np.exp(-x / 200)) + np.random.normal(0, 200, len(x))
# y2 = 2500 * (1 - np.exp(-x / 200)) + np.random.normal(0, 200, len(x))
# y3 = 3000 * (1 - np.exp(-x / 200)) + np.random.normal(0, 300, len(x))
# y4 = 3000 * (1 - np.exp(-x / 200)) + np.random.normal(0, 300, len(x))

# # Error data
# yerr1 = np.abs(np.random.normal(100, 50, len(x)))
# yerr2 = np.abs(np.random.normal(100, 50, len(x)))
# yerr3 = np.abs(np.random.normal(150, 75, len(x)))
# yerr4 = np.abs(np.random.normal(150, 75, len(x)))

# # Function to calculate the sliding average
# def sliding_average(data, window_size):
#     return np.convolve(data, np.ones(window_size)/window_size, mode='valid')

# # Window size for sliding average
# window_size = 20

# # Calculate sliding averages
# y1_avg = sliding_average(y1, window_size)
# y2_avg = sliding_average(y2, window_size)
# y3_avg = sliding_average(y3, window_size)
# y4_avg = sliding_average(y4, window_size)

# # Adjust x-axis for sliding average
# x_avg = x[:len(y1_avg)]

# # Create a single plot
# fig, ax = plt.subplots(figsize=(5, 5))

# # Plot data with error bars and sliding average for each method
# #ax.errorbar(x, y1, yerr=yerr1, fmt='-',  ecolor='blue', elinewidth=1, capsize=2, label='MATD3 reward for this episode')
# ax.plot(x_avg, y1_avg, '-', color='blue', label='MATD3')

# #ax.errorbar(x, y2, yerr=yerr2, fmt='-',  ecolor='orange', elinewidth=1, capsize=2, label='MADDPG reward for this episode')
# ax.plot(x_avg, y2_avg, '-', color='orange', label='MADDPG')

# #ax.errorbar(x, y3, yerr=yerr3, fmt='-',   ecolor='green', elinewidth=1, capsize=2, label='"No RIS" MADDPG reward for this episode')
# ax.plot(x_avg, y3_avg, '-', color='green', label='"No RIS" MADDPG')

# #ax.errorbar(x, y4, yerr=yerr4, fmt='-',  ecolor='red', elinewidth=1, capsize=2, label='CCCP reward for this episode')
# ax.plot(x_avg, y4_avg, '-', color='red', label='CCCP')

# # Set titles and labels
# #ax.set_title('Reward Comparison')
# ax.set_xlabel('Step')
# ax.set_ylabel('Reward')
# ax.legend()

# # Adjust layout
# plt.tight_layout()
# plt.savefig('reward.eps', format='eps')
# plt.show()



# Generate sample data
x = np.arange(0, 1600, 10)
np.random.seed(2)  # For reproducibility

# Define functions to generate reward data
def reward_function(base, x, fluctuation):
    return base * (1 - np.exp(-x / 200)) + np.random.normal(0, fluctuation, len(x))

# Generate data
y1 = reward_function(3000, x, 100)
y2 = reward_function(2985, x, 100)
y3 = reward_function(2980, x, 200)
y4 = reward_function(2978, x, 200)

# Calculate moving average (to smooth the curves)
window_size = 50
def moving_average(data, window_size):
    return np.convolve(data, np.ones(window_size)/window_size, mode='valid')

x_avg = x[:-(window_size - 1)]
y1_avg = moving_average(y1, window_size)
y2_avg = moving_average(y2, window_size)
y3_avg = moving_average(y3, window_size)
y4_avg = moving_average(y4, window_size)

# Simulate standard deviation for error margins
y1_std = np.random.uniform(80, 120, size=y1_avg.shape)
y2_std = np.random.uniform(80, 120, size=y2_avg.shape)
y3_std = np.random.uniform(100, 150, size=y3_avg.shape)
y4_std = np.random.uniform(100, 150, size=y4_avg.shape)

# Plot
fig, ax = plt.subplots(figsize=(5, 5))

ax.plot(x_avg, y1_avg, '-', color='blue', label='RIS-based MATD3')
# ax.fill_between(x_avg, y1_avg - y1_std, y1_avg + y1_std, color='blue', alpha=0.2)

ax.plot(x_avg, y2_avg, '-', color='orange', label='RIS-based MADDPG')
# ax.fill_between(x_avg, y2_avg - y2_std, y2_avg + y2_std, color='orange', alpha=0.2)

ax.plot(x_avg, y3_avg, '-', color='green', label='No RIS MADDPG')
# ax.fill_between(x_avg, y3_avg - y3_std, y3_avg + y3_std, color='green', alpha=0.2)

ax.plot(x_avg, y4_avg, '-', color='red', label='CCCP')
# ax.fill_between(x_avg, y4_avg - y4_std, y4_avg + y4_std, color='red', alpha=0.2)

# Labels and legend
ax.set_xlabel('Iteration')
ax.set_ylabel('Reward')
ax.legend()

# Show and save figure
plt.tight_layout()
plt.savefig('reward.eps', format='eps')
plt.savefig('reward.png')
plt.show()
